FOCUS: Flexible Optimizable Counterfactual Explanations for Tree Ensembles

Model interpretability has become an important problem in machine learning (ML) due to the increased effect that algorithmic decisions have on humans. Counterfactual explanations can help users understand not only why ML models make certain decisions, but also how these decisions can be changed. We frame the problem of finding counterfactual explanations as a gradient-based optimization task and extend previous work that could only be applied to differentiable models. In order to accommodate non-differentiable models such as tree ensembles, we use probabilistic model approximations in the optimization framework. We introduce an approximation technique that is effective for finding counterfactual explanations for predictions of the original model and show that our counterfactual examples are significantly closer to the original instances than those produced by other methods specifically designed for tree ensembles.

==> supp_material/code/src/dataset.py <==
import numpy as np
import pandas as pd

# Currently this only works for numerical data.

def read_tsv_file(input_file, negative_is_missing=False):
  dataset = pd.read_csv(input_file, sep='\t', index_col=0)
  columns = dataset.columns
  np_values = dataset.values.astype(np.float64)
  
  if negative_is_missing:
    not_missing_mask = np.greater_equal(np_values, 0.)
  else:
    not_missing_mask = np.ones_like(np_values)

  return columns, np_values, not_missing_mask


def get_indices(input_file):
    dataset = pd.read_csv(input_file, sep='\t')
    indices = np.array(dataset.id)

    return indices



==> supp_material/code/src/main.py <==
import dataset
import trees
import tensorflow as tf
import numpy as np
import utils
from sklearn.externals import joblib
from sklearn.tree import DecisionTreeClassifier
import argparse
import time
import pandas as pd
import json
import re

tf.enable_eager_execution()

parser = argparse.ArgumentParser()
parser.add_argument('--sigma', type=float, required=False, default=1.)
parser.add_argument('--temperature', type=float, required=False, default=1.)
parser.add_argument('--distance_weight', type=float, required=False, default=0.01)
parser.add_argument('--lr', type=float, required=False, default=0.001)
parser.add_argument('--opt', type=str, required=False, default='adam', help='Options are either adam or gd (as str)')
parser.add_argument('--model_name', type=str, required=True)
parser.add_argument('--data_name', type=str, required=True)
parser.add_argument('--model_type', type=str, required=True)
parser.add_argument('--distance_function', type=str, required=True)

args = parser.parse_args()
sigma_val = args.sigma
temperature_val = args.temperature
distance_weight_val = args.distance_weight
lr = args.lr
opt = args.opt
model_name = args.model_name
data_name = args.data_name
model_type = args.model_type
distance_function = args.distance_function

assert sigma_val != 0
assert temperature_val >= 0
assert distance_weight_val >= 0
assert lr >= 0
assert opt != ' '
assert model_name != ' '
assert data_name != ' '
assert model_type != ' '

start_time = time.time()
model = joblib.load('../models/{}'.format(model_name))

(feat_columns,
 feat_matrix,
 feat_missing_mask) = dataset.read_tsv_file('../data/{}.tsv'.format(data_name))

feat_matrix = feat_matrix[:, :10]

n_examples = feat_matrix.shape[0]
n_class = len(model.classes_)

# Remove the last column which is the label
feat_input = feat_matrix[:, :-1]
median_values = np.median(feat_input, axis=0)
mad = np.mean(np.abs(feat_input - median_values[None, :]), axis=0)

ground_truth = model.predict(feat_input)
class_index = np.zeros(n_examples, dtype=np.int64)
for i, class_name in enumerate(model.classes_):
	mask = np.equal(ground_truth, class_name)
	class_index[mask] = i
class_index = tf.constant(class_index, dtype=tf.int64)
example_range = tf.constant(np.arange(n_examples, dtype=np.int64))
example_class_index = tf.stack((example_range, class_index), axis=1)

# Include training data to compute covariance matrix for Mahalanobis distance
train_name = re.sub('test', 'train', data_name)
train_data = pd.read_csv('../data/{}.tsv'.format(train_name), sep='\t', index_col=0)
x_train = np.array(train_data.iloc[:, :-1])
covar = utils.tf_cov(x_train)
inv_covar = tf.linalg.inv(covar)

# these will be our perturbed features
perturbed = tf.Variable(initial_value=feat_input,
                        name='perturbed_features',
                        trainable=True)


def convert_model(sigma, temperature):
	return trees.get_prob_classification_forest(
		model, feat_columns, perturbed, sigma=sigma, temperature=temperature)


def prob_from_input(perturbed, sigma, temperature):
	if isinstance(model, DecisionTreeClassifier) == False:
		return trees.get_prob_classification_forest(
			model, feat_columns, perturbed, sigma=sigma, temperature=temperature)
	elif isinstance(model, DecisionTreeClassifier) == True:
		return trees.get_prob_classification_tree(
			model, feat_columns, perturbed, sigma=sigma)


if opt == 'adam':
	optimizer = tf.train.AdamOptimizer(learning_rate=lr)
elif opt == 'gd':
	optimizer = tf.train.GradientDescentOptimizer(learning_rate=lr)

output_root = '../hyperparameter_tuning/{}/{}/{}/perturbs_{}_sigma{}_temp{}_dweight{}_lr{}'.format(
	distance_function, data_name, model_type, opt,
	sigma_val, temperature_val, distance_weight_val, lr)

num_iter = 10
sigma = np.full(n_examples, sigma_val)
temperature = np.full(n_examples, temperature_val)
distance_weight = np.full(n_examples, distance_weight_val)
to_optimize = [perturbed]
indicator = np.ones(n_examples)
best_perturb = np.zeros(perturbed.shape)
best_distance = np.full(n_examples, 1000.)  # all distances should be below 1000
perturb_iteration_found = np.full(n_examples, 1000 * num_iter, dtype=np.int64)
average_distance = np.zeros(num_iter)
with utils.safe_open(output_root + '.txt', 'w') as fout:
	fout.write('{} {} {} --sigma={} --temp={} --distance_weight={} --lr={}\n'.format(model_name, opt, distance_function,
	                                                                                 sigma_val, temperature_val,
	                                                                                 distance_weight_val, lr))
	for i in range(num_iter):
		with tf.GradientTape(persistent=True) as t:
			p_model = utils.filter_hinge_loss(
				n_class,
				indicator,
				perturbed,
				sigma,
				temperature,
				prob_from_input
			)
			approx_prob = tf.gather_nd(p_model, example_class_index)

			if distance_function == 'euclidean':
				distance = utils.safe_euclidean(perturbed - feat_input, axis=1)
			elif distance_function == 'cosine':
				distance = utils.safe_cosine(perturbed, feat_input)
			elif distance_function == 'l1':
				distance = utils.safe_l1(perturbed - feat_input)
			elif distance_function == 'mahal':
				distance = utils.safe_mahal(perturbed - feat_input, inv_covar)

			euc_distance = utils.safe_euclidean(perturbed - feat_input, axis=1)
			cos_distance = utils.safe_cosine(perturbed, feat_input)
			l1_distance = utils.safe_l1(perturbed - feat_input)

			hinge_approx_prob = indicator * approx_prob
			loss = tf.reduce_mean(hinge_approx_prob + distance_weight * distance)

			grad = t.gradient(loss, to_optimize)
			optimizer.apply_gradients(zip(grad, to_optimize),
			                          global_step=tf.train.get_or_create_global_step())
			# Make sure perturbed values are between 0 and 1 (inclusive)
			tf.assign(perturbed, tf.math.minimum(1, tf.math.maximum(0, perturbed)))

			if distance_function == 'euclidean':
				true_distance = utils.true_euclidean(perturbed - feat_input, axis=1)
			elif distance_function == 'cosine':
				true_distance = utils.true_cosine(perturbed, feat_input)
			elif distance_function == 'l1':
				true_distance = utils.true_l1(perturbed - feat_input)
			elif distance_function == 'mahal':
				true_distance = utils.true_mahal(perturbed - feat_input, inv_covar)

			cur_predict = model.predict(perturbed.numpy())
			indicator = np.equal(ground_truth, cur_predict).astype(np.float64)
			idx_flipped = np.argwhere(indicator == 0).flatten()

			# get best perturbation so far
			mask_flipped = np.not_equal(ground_truth, cur_predict)  # did prediction flip?

			perturb_iteration_found[idx_flipped] = np.minimum(i + 1, perturb_iteration_found[idx_flipped])

			distance_numpy = true_distance.numpy()
			mask_smaller_dist = np.less(distance_numpy, best_distance)  # is dist < previous best dist?

			temp_dist = best_distance.copy()
			temp_dist[mask_flipped] = distance_numpy[mask_flipped]
			best_distance[mask_smaller_dist] = temp_dist[mask_smaller_dist]

			temp_perturb = best_perturb.copy()
			temp_perturb[mask_flipped] = perturbed[mask_flipped]
			best_perturb[mask_smaller_dist] = temp_perturb[mask_smaller_dist]

			fout.write('iteration: {}\n'.format(i))
			fout.write('loss: {} '.format(loss.numpy()))
			fout.write('unchanged: {} '.format(np.sum(indicator)))
			fout.write('prob: {} '.format(tf.reduce_mean(approx_prob).numpy()))
			fout.write('mean dist: {} '.format(tf.reduce_mean(distance).numpy()))
			fout.write('sigma: {} '.format(np.amax(sigma)))
			fout.write('temp: {}\n'.format(np.amax(temperature)))
			end_time = time.time()

			unchanged_ever = best_distance[best_distance == 1000.]
			counterfactual_examples = best_distance[best_distance != 1000.]
			average_distance[i] = np.mean(counterfactual_examples)

			fout.write('Unchanged ever: {}\n'.format(len(unchanged_ever)))
			if len(unchanged_ever) == 0:

				fout.write(
					'Mean {} dist for cf example v1: {}\n'.format(distance_function, tf.reduce_mean(best_distance)))
				fout.write(
					'Mean {} dist for cf example v2: {}\n'.format(distance_function, np.mean(counterfactual_examples)))

			else:
				fout.write('Not all instances have counterfactual examples!! :(\n')
			fout.write('-------------------------- \n')

	fout.write('Finished in: {}sec \n'.format(np.round(end_time - start_time), 2))

perturb_iteration_found[perturb_iteration_found == 1000 * num_iter] = 0

cf_stats = {'dataset': data_name,
            'model_type': model_type,
            'opt': opt,
            'distance_function': distance_function,
            'sigma': sigma_val,
            'temp': temperature_val,
            'dweight': distance_weight_val,
            'lr': lr,
            'unchanged_ever': len(unchanged_ever),
            'mean_dist': np.mean(counterfactual_examples)

            }


with utils.safe_open(output_root + '_cf_stats.txt', 'w') as gsout:
	json.dump(cf_stats, gsout)

# Output results

df_dist = pd.DataFrame({"id": range(n_examples), "best_distance": best_distance})
df_perturb = pd.DataFrame(best_perturb, columns=feat_columns[:-1])
df = pd.concat([df_dist, df_perturb], axis=1)

df.to_csv(output_root + '.tsv', sep='\t')
print("Finished!! ~{} sec".format(np.round(end_time - start_time), 2))


==> supp_material/code/src/trees.py <==
import tensorflow as tf
import numpy as np
from sklearn.ensemble import AdaBoostClassifier, RandomForestClassifier

def _exact_activation_by_index(
        feat_input, feat_index, threshold):
  boolean_act = tf.math.greater(feat_input[:, feat_index], threshold)
  return tf.logical_not(boolean_act), boolean_act

def _approx_activation_by_index(
        feat_input, feat_index, threshold, sigma):
  activation = tf.math.sigmoid((feat_input[:, feat_index] - threshold)*sigma)
  return 1. - activation, activation

def _double_activation_by_index(
        feat_input, feat_index, threshold, sigma):
  e_l, e_r = _exact_activation_by_index(
                feat_input, feat_index, threshold)
  a_l, a_r = _approx_activation_by_index(
                feat_input, feat_index, threshold, sigma)
  return (e_l, a_l), (e_r, a_r)

def _split_node_by_index(node, feat_input, feat_index,
                         threshold, sigma):
  # exact node and approximate node
  e_o, a_o = node
  ((e_l, a_l),
   (e_r, a_r)) = _double_activation_by_index(feat_input,
                                             feat_index,
                                             threshold,
                                             sigma)
  return ((tf.logical_and(e_l,e_o), a_l*a_o),
          (tf.logical_and(e_r,e_o), a_r*a_o))

def _split_approx(node, feat_input, feat_index, threshold, sigma):
  if node is None:
    node = 1.
  l_n, r_n = _approx_activation_by_index(
                feat_input, feat_index, threshold, sigma)
  return node*l_n, node*r_n

def _split_exact(node, feat_input, feat_index, threshold):
  if node is None:
    node = True
  l_n, r_n = _exact_activation_by_index(
                feat_input, feat_index, threshold, sigma)
  return tf.logical_and(node, l_n), tf.logical_and(node, r_n)

def _parse_class_tree(tree, feat_columns, feat_input, split_function):
  # Code is adapted from https://scikit-learn.org/stable/auto_examples/tree/plot_unveil_tree_structure.html
  n_classes = len(tree.classes_)
  n_nodes = tree.tree_.node_count
  children_left = tree.tree_.children_left
  children_right = tree.tree_.children_right
  feature = tree.tree_.feature
  threshold = tree.tree_.threshold
  values = tree.tree_.value

  nodes = [None]*(n_nodes)
  leaf_nodes = [[] for _ in range(n_classes)]
  for i in range(n_nodes):
    cur_node = nodes[i]
    if (children_left[i] != children_right[i]):
      l_n, r_n = split_function(cur_node,
                                      feat_input,
                                      feature[i],
                                      threshold[i])
      nodes[children_left[i]] = l_n
      nodes[children_right[i]] = r_n
    else:
      max_class = np.argmax(values[i])
      leaf_nodes[max_class].append(cur_node)

  return leaf_nodes

def get_prob_classification_tree(tree, feat_columns, feat_input, sigma):

  def split_function(node, feat_input, feat_index, threshold):
    return _split_approx(node, feat_input, feat_index, threshold, sigma)

  leaf_nodes = _parse_class_tree(tree, feat_columns, feat_input, split_function)
  if tree.tree_.node_count > 1:
    n_input = tf.shape(feat_input)[0]
    n_classes = len(tree.classes_)
    out_l = [sum(leaf_nodes[c_i]) for c_i in range(n_classes)]
    stacked = tf.stack(out_l, axis=-1)

  else:       # sometimes tree only has one node
    only_class = tree.predict(tf.reshape(feat_input[0, :], shape=(1, -1)))      # can differ depending on particular samples used to train each tree

    correct_class = tf.constant(1, shape=(len(feat_input)), dtype=tf.float64)   # prob(belong to correct class) = 100 since there's only one node
    incorrect_class = tf.constant(0, shape=(len(feat_input)), dtype=tf.float64) # prob(wrong class) = 0
    if only_class == 1.0:
      class_0 = incorrect_class
      class_1 = correct_class
    elif only_class == 0.0:
      class_0 = correct_class
      class_1 = incorrect_class
    else:
      raise ValueError
    class_labels = [class_0, class_1]
    stacked = tf.stack(class_labels, axis=1)
  return stacked

def get_exact_classification_tree(tree, feat_columns, feat_input):
  leaf_nodes = _parse_class_tree(tree, feat_columns, feat_input, _split_exact)

  n_input = tf.shape(feat_input)[0]
  n_classes = len(tree.classes_)
  out_l = []
  for class_name in tree.classes_:
    out_l.append(tf.reduce_any(leaf_nodes[class_name]))
  return tf.cast(tf.stack(out_l, axis=-1), dtype=tf.float64)

def get_prob_classification_forest(model, feat_columns, feat_input, sigma=10., temperature=1.):
  tree_parser = lambda x: get_prob_classification_tree(
                              x, feat_columns, feat_input, sigma)
  tree_l = [tree_parser(estimator) for estimator in model.estimators_][:100]

  if isinstance(model, AdaBoostClassifier) == True:
    weights = model.estimator_weights_
  elif isinstance(model, RandomForestClassifier) == True:
    weights = np.full(len(model.estimators_), 1/len(model.estimators_))

  logits = sum(w*tree for w, tree in zip(weights, tree_l))

  if type(temperature) in [float, int]:
    expits = tf.exp(temperature*logits)
  else:
    expits = tf.exp(temperature[:, None]*logits)

  softmax = expits/tf.reduce_sum(expits, axis=1)[:, None]

  return softmax


# def get_exact_classification_forest(model, feat_columns, feat_input):
#   tree_parser = lambda x: get_exact_classification_tree(
#                               x, feat_columns, feat_input)
#   tree_l = [tree_parser(estimator) for estimator in model.estimators_]

#   weights = model.estimator_weights_
#   logits = sum(w*tree for w, tree in zip(weights, tree_l))

#   expits = tf.exp(temperature*logits)
#   softmax = expits/tf.reduce_sum(expits, axis=1)[:, None]

#   return softmax

def parse_boosted_classification_forest(model, feat_columns, feat_input, sigma=1., temperature=1.):
  tree_parser = lambda x: parse_classification_tree(
                              x, feat_columns, feat_input, sigma)
  tree_l = [tree_parser(estimator) for estimator in model.estimators_]

  weights = model.estimator_weights_
  inter_result = {}
  unnormalized_prob = {}
  prob_denom = 0.
  for class_name in model.classes_:
    inter_result[class_name] = sum(w*tree[0][class_name] for w, tree in zip(weights, tree_l))
    unnormalized_prob[class_name] = tf.exp(temperature*sum(w*tree[1][class_name] for w, tree in zip(weights, tree_l)))
    prob_denom += unnormalized_prob[class_name]

  max_result = tf.reduce_max(
                  tf.stack(
                    [inter_result[class_name] for class_name in model.classes_]
                  ), axis=0)
  exact_result = {}
  prob_result = {}
  for class_name in model.classes_:
    exact_result[class_name] = tf.greater_equal(inter_result[class_name], max_result)
    exact_result[class_name] = tf.cast(exact_result[class_name], tf.float64)
    prob_result[class_name] = unnormalized_prob[class_name]/prob_denom

  return exact_result, prob_result


==> supp_material/code/src/utils.py <==
import tensorflow as tf
import numpy as np
from tensorflow.losses import Reduction
import os
import errno


def filter_hinge_loss(n_class, mask_vector, feat_input,
					  sigma, temperature, model_fn):
	n_input = feat_input.shape[0]
	if not np.any(mask_vector):
		return np.zeros((n_input, n_class))

	filtered_input = tf.boolean_mask(feat_input, mask_vector)

	if type(sigma) != float or type(sigma) != int:
		sigma = tf.boolean_mask(sigma, mask_vector)
	if type(temperature) != float or type(temperature) != int:
		temperature = tf.boolean_mask(temperature, mask_vector)

	filtered_loss = model_fn(filtered_input, sigma, temperature)

	indices = np.where(mask_vector)[0]
	zero_loss = np.zeros((n_input, n_class))
	hinge_loss = tf.tensor_scatter_nd_add(
		zero_loss,
		indices[:, None],
		filtered_loss,
	)
	return hinge_loss


def safe_euclidean(x, epsilon=10. ** -10, axis=-1):
	return (tf.reduce_sum(x ** 2, axis=axis) + epsilon) ** 0.5


def true_euclidean(x, axis=-1):
	return (tf.reduce_sum(x ** 2, axis=axis)) ** 0.5


def safe_cosine(x1, x2, epsilon=10. ** -10):
	normalize_x1 = tf.nn.l2_normalize(x1, dim=1)
	normalize_x2 = tf.nn.l2_normalize(x2, dim=1)
	dist = tf.losses.cosine_distance(normalize_x1, normalize_x2, axis=-1, reduction=Reduction.NONE) + epsilon
	dist = tf.squeeze(dist)
	dist = tf.cast(dist, tf.float64)
	return dist


def true_cosine(x1: object, x2: object, axis=-1) -> object:
	normalize_x1 = tf.nn.l2_normalize(x1, dim=1)
	normalize_x2 = tf.nn.l2_normalize(x2, dim=1)
	dist = tf.losses.cosine_distance(normalize_x1, normalize_x2, axis=axis, reduction=Reduction.NONE)
	dist = tf.squeeze(dist)
	dist = tf.cast(dist, tf.float64)
	return dist


def safe_l1(x, epsilon=10. ** -10, axis=1):
	return tf.reduce_sum(tf.abs(x), axis=axis) + epsilon


def true_l1(x, axis=1):
	return tf.reduce_sum(tf.abs(x), axis=axis)


def tf_cov(x):
	mean_x = tf.reduce_mean(x, axis=0, keep_dims=True)
	mx = tf.matmul(tf.transpose(mean_x), mean_x)
	vx = tf.matmul(tf.transpose(x), x) / tf.cast(tf.shape(x)[0], tf.float64)
	cov_xx = vx - mx
	return cov_xx

def safe_mahal(x, inv_covar, epsilon=10. ** -10):
	return tf.reduce_sum(tf.multiply(tf.matmul(x + epsilon, inv_covar), x + epsilon), axis=1)


def true_mahal(x, inv_covar):
	return tf.reduce_sum(tf.multiply(tf.matmul(x, inv_covar), x), axis=1)


def mkdir_p(path):
	try:
		os.makedirs(path)
	except OSError as exc:  # Python >2.5
		if exc.errno == errno.EEXIST and os.path.isdir(path):
			pass
		else:
			raise


def safe_open(path, w):
	''' Open "path" for writing, creating any parent directories as needed.'''
	mkdir_p(os.path.dirname(path))
	return open(path, w)

